GDPevo: Evaluating Agent Self-Evolution on Real Business Tasks

Agent self-evolution updates an agent's persistent state from prior experience and reuses it to solve related tasks more effectively. Evaluating self-evolution is difficult: existing benchmarks provide limited coverage of economically valuable task domains, do not always design training and test tasks such that test-time gains can be attributed to training experience, and remain vulnerable to data contamination. We present GDPevo, an evolution-native benchmark grounded in GDP-related enterprise workflows, together with the fully automated data pipeline that generates it. Its core mechanism, rule hybridization, decomposes each enterprise workflow into atomic business rules, distributes subsets of these rules across training tasks, and recombines them in held-out test tasks so that test-time gains are attributable. GDPevo spans CRM, ERP, finance, healthcare, legal, and data-centric workflows. Its V1 release contains 120 tasks in 12 groups, with five training and five held-out test tasks per group. Full automation enables the pipeline to expand the suite to 240 tasks in 24 groups (V2) within two days, providing a practical response to contamination. Using GDPevo, we evaluate four agents, each comprising a harness and a model, under four supervision types. Self-evolution consistently improves held-out accuracy by up to 16.44 percentage points. But the best evolved agents remain far below the fully informed oracle ceiling of 91.6%, indicating that the self-evolution ability of current agents remains far from fully realized. We publicly release the pipeline, benchmark, and full evaluation results at https://github.com/Prism-Shadow/GDPevo.

==> build-paper.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
BUILD_DIR="$ROOT_DIR/build"
PAGES_DIR="$BUILD_DIR/pages"
DOCUMENT="main"

for command in pdflatex bibtex pdftoppm; do
  if ! command -v "$command" >/dev/null 2>&1; then
    printf 'Error: required command "%s" was not found.\n' "$command" >&2
    exit 1
  fi
done

rm -rf "$BUILD_DIR"
mkdir -p "$PAGES_DIR"

cd "$ROOT_DIR"
pdflatex -interaction=nonstopmode -halt-on-error -output-directory="$BUILD_DIR" "$DOCUMENT.tex"
(
  cd "$BUILD_DIR"
  BIBINPUTS="$ROOT_DIR:" BSTINPUTS="$ROOT_DIR:" bibtex "$DOCUMENT"
)
pdflatex -interaction=nonstopmode -halt-on-error -output-directory="$BUILD_DIR" "$DOCUMENT.tex"
pdflatex -interaction=nonstopmode -halt-on-error -output-directory="$BUILD_DIR" "$DOCUMENT.tex"
pdflatex -interaction=nonstopmode -halt-on-error -output-directory="$BUILD_DIR" "$DOCUMENT.tex"
pdftoppm -png -r 150 "$BUILD_DIR/$DOCUMENT.pdf" "$PAGES_DIR/page"

page_count=$(find "$PAGES_DIR" -maxdepth 1 -type f -name 'page-*.png' | wc -l)
printf 'Built PDF: %s\n' "$BUILD_DIR/$DOCUMENT.pdf"
printf 'Rendered %s pages to: %s\n' "$page_count" "$PAGES_DIR"


==> figs/make_eval_figs.py <==
#!/usr/bin/env python3
"""Render V1 evaluation figures from the released GDPevo leaderboard."""
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

OUT = os.path.join(os.path.dirname(__file__), "figs")
os.makedirs(OUT, exist_ok=True)
plt.rcParams.update({"font.size": 9, "pdf.fonttype": 42, "font.family": "serif"})

AGENTS = ["Codex\nGPT-5.5", "Claude\nOpus 4.8", "Claude\nGLM-5.2", "Claude\nKimi K2.6", "Claude\nDeepSeek V4"]
MODES = ["base", "fewshot", "reflect"]
COLORS = {"base": "#9aa0a6", "fewshot": "#2fa873", "reflect": "#3f63c9"}

accuracy = {
    "base": [46.72, 49.11, 47.73, 25.14, 46.06],
    "fewshot": [64.91, 70.90, 69.55, 30.48, 54.80],
    "reflect": [57.45, 62.72, 63.35, 32.68, 49.22],
}
fig, ax = plt.subplots(figsize=(7.2, 3.1))
x = np.arange(len(AGENTS))
width = 0.25
for index, mode in enumerate(MODES):
    bars = ax.bar(x + (index - 1) * width, accuracy[mode], width, label=mode,
                  color=COLORS[mode], edgecolor="black", linewidth=0.4)
    for bar, value in zip(bars, accuracy[mode]):
        ax.text(bar.get_x() + bar.get_width() / 2, value + 0.8, f"{value:.1f}",
                ha="center", va="bottom", fontsize=7)
ax.set_xticks(x)
ax.set_xticklabels(AGENTS)
ax.set_ylabel("acc@3 (%)")
ax.set_ylim(0, 82)
ax.legend(ncol=3, frameon=False, loc="upper center")
ax.grid(axis="y", linestyle=":", alpha=0.5)
ax.set_axisbelow(True)
fig.tight_layout()
fig.savefig(os.path.join(OUT, "fig-eval-main.pdf"))
plt.close(fig)

task_groups = [f"tg{i:02d}" for i in range(1, 13)]
base = [48.75, 42.74, 46.69, 25.24, 51.15, 67.98, 39.54, 66.89, 51.76, 58.60, 41.56, 48.41]
fewshot = [81.96, 58.48, 70.89, 54.55, 57.96, 72.98, 55.76, 93.60, 100.00, 63.45, 63.48, 77.66]
reflect = [71.84, 58.79, 56.48, 45.50, 58.97, 73.52, 51.45, 78.58, 76.68, 58.16, 48.03, 74.70]
best = [max(left, right) for left, right in zip(fewshot, reflect)]

matrix = np.full((12, 12), np.nan)
for index, (base_score, best_score) in enumerate(zip(base, best)):
    matrix[index, index] = best_score - base_score
masked = np.ma.masked_invalid(matrix)
fig, ax = plt.subplots(figsize=(6.0, 5.2))
cmap = plt.cm.Greens.copy()
cmap.set_bad("#eef1f5")
image = ax.imshow(masked, cmap=cmap, vmin=0, vmax=50)
for row in range(12):
    for column in range(12):
        if row == column:
            ax.text(column, row, f"{matrix[row, column]:.0f}", ha="center", va="center", fontsize=6.5)
        else:
            ax.add_patch(plt.Rectangle((column - 0.5, row - 0.5), 1, 1, fill=False,
                                       hatch="////", edgecolor="#ccd2db", linewidth=0))
ax.set_xticks(range(12))
ax.set_xticklabels(task_groups, rotation=45, ha="right", fontsize=7)
ax.set_yticks(range(12))
ax.set_yticklabels(task_groups, fontsize=7)
ax.set_xlabel("test on group y")
ax.set_ylabel("evolve on group x")
colorbar = fig.colorbar(image, ax=ax, fraction=0.046, pad=0.04)
colorbar.set_label("acc@3 lift over base (pp)")
ax.set_title("diagonal: in-group lift; off-diagonal: TODO", fontsize=8)
fig.tight_layout()
fig.savefig(os.path.join(OUT, "fig-eval-transfer.pdf"))
plt.close(fig)

print("Rendered V1 evaluation figures in", OUT)

